Training Deep Neural Networks with Joint Quantization and Pruning of Weights and Activations

Quantization and pruning are core techniques used to reduce the inference costs of deep neural networks. State-of-the-art quantization techniques are currently applied to both the weights and activations; however, pruning is most often applied to only the weights of the network. In this work, we jointly apply novel uniform quantization and unstructured pruning methods to both the weights and activations of deep neural networks during training. Using our methods, we empirically evaluate the currently accepted prune-then-quantize paradigm across a wide range of computer vision tasks and observe a non-commutative nature when applied to both the weights and activations of deep neural networks. Informed by these observations, we articulate the non-commutativity hypothesis: for a given deep neural network being trained for a specific task, there exists an exact training schedule in which quantization and pruning can be introduced to optimize network performance. We identify that this optimal ordering not only exists, but also varies across discriminative and generative tasks. Using the optimal training schedule within our training framework, we demonstrate increased performance per memory footprint over existing solutions.

==> snippets/example.py <==
import numpy as np
    
def incmatrix(genl1,genl2):
    m = len(genl1)
    n = len(genl2)
    M = None #to become the incidence matrix
    VT = np.zeros((n*m,1), int)  #dummy variable
    
    #compute the bitwise xor matrix
    M1 = bitxormatrix(genl1)
    M2 = np.triu(bitxormatrix(genl2),1) 

    for i in range(m-1):
        for j in range(i+1, m):
            [r,c] = np.where(M2 == M1[i,j])
            for k in range(len(r)):
                VT[(i)*n + r[k]] = 1;
                VT[(i)*n + c[k]] = 1;
                VT[(j)*n + r[k]] = 1;
                VT[(j)*n + c[k]] = 1;
                
                if M is None:
                    M = np.copy(VT)
                else:
                    M = np.concatenate((M, VT), 1)
                
                VT = np.zeros((n*m,1), int)
    
    return M

==> snippets/interface.py <==
import torch.nn as nn
from qsparse import prune, quantize

# feature pruning and quantization
nn.Sequential(
    nn.Conv2d(10, 30, 3),
    prune(0.5, start=1000, interval=100, repetition=3), 
    quantize(bits=8, timeout=2000)  # `timeout` is `quantize step` in Alg. 1
)                                 

# weight pruning and quantization (layers other than `Conv2d` work as well)
qpconv = quantize(prune(nn.Conv2d(10, 30, 3), 0.5), 8)

==> snippets/parameters.py <==
>>> qpconv.state_dict().keys()
odict_keys([
 'weight', 'bias', # Parameters of nn.Conv are untouched 
 'prune.mask', 'prune._n_updates', 'prune._cur_sparsity', # Injected parameters for  prune
 'quantize.decimal', 'quantize._n_updates', 'quantize.bits', 'quantize._quantized' # quantize
])

==> snippets/parameters_feat.py <==
>>> prune(0.5).state_dict().keys()
odict_keys([ 'mask', '_n_updates', '_cur_sparsity' ])
>>> quantize(8).state_dict().keys()
odict_keys([ 'decimal', 'bits', '_n_updates', '_quantized' ])

==> snippets/prune_conv.py <==
pconv = prune(nn.Conv2d(10, 30, 3), 
	      sparsity=0.5, start=1000, interval=100, repetition=3)

==> snippets/prune_feat.py <==
import torch.nn as nn
from qsparse import prune, quantize

nn.Sequential(
    nn.Conv2d(10, 30, 3),
    prune(0.5, start=1000, interval=100, repetition=3),  # quantize(bits=8, timeout=2000)
)                                  # the `timeout` corresponds to quantize step in Alg. 2

==> snippets/prune_quantize_conv.py <==
qpconv = quantize(prune(nn.Conv2d(10, 30, 3), 0.5), 8)
